Better Agnostic Clustering Via Relaxed Tensor Norms

We develop a new family of convex relaxations for $k$-means clustering based on sum-of-squares norms, a relaxation of the injective tensor norm that is efficiently computable using the Sum-of-Squares algorithm. We give an algorithm based on this relaxation that recovers a faithful approximation to the true means in the given data whenever the low-degree moments of the points in each cluster have bounded sum-of-squares norms. We then prove a sharp upper bound on the sum-of-squares norms for moment tensors of any distribution that satisfies the \emph{Poincare inequality}. The Poincare inequality is a central inequality in probability theory, and a large class of distributions satisfy it including Gaussians, product distributions, strongly log-concave distributions, and any sum or uniformly continuous transformation of such distributions. As an immediate corollary, for any $\gamma > 0$, we obtain an efficient algorithm for learning the means of a mixture of $k$ arbitrary \Poincare distributions in $\mathbb{R}^d$ in time $d^{O(1/\gamma)}$ so long as the means have separation $\Omega(k^{\gamma})$. This in particular yields an algorithm for learning Gaussian mixtures with separation $\Omega(k^{\gamma})$, thus partially resolving an open problem of Regev and Vijayaraghavan \citet{regev2017learning}. Our algorithm works even in the outlier-robust setting where an $\epsilon$ fraction of arbitrary outliers are added to the data, as long as the fraction of outliers is smaller than the smallest cluster. We, therefore, obtain results in the strong agnostic setting where, in addition to not knowing the distribution family, the data itself may be arbitrarily corrupted.

==> refdb/web/main.py <==
"""
Runs a server that converts URLs of papers into a citable reference.
"""
import bottle
import json
import os
import datetime
from util import *

ENTRIES_PATH = get_var_path('entries.jsonl')
LOG_PATH = get_var_path('log.jsonl')

app = bottle.Bottle()

# Read entries (each line is a JSON object).
entries = []
if os.path.exists(ENTRIES_PATH):
    for line in open(ENTRIES_PATH):
        entries.append(json.loads(line))

@app.get('/')
def main():
    bottle.redirect('/info.html')

@app.get('/<filename:path>')
def read_file(filename):
    return bottle.static_file(filename, root=os.path.join(os.path.dirname(__file__), 'static'))

@app.get('/info')
def get_info():
    args = bottle.request.query
    query = args['query'].strip()
    result = lookup_query(query)

    with open(LOG_PATH, 'a') as f:
        print >>f, json.dumps({'query': query, 'date': str(datetime.datetime.now()), 'result': result})

    return json.dumps(result)

@app.post('/entries')
def add_entry():
    args = bottle.request.json
    entry = args['entry']
    entries.append(entry)
    with open(ENTRIES_PATH, 'a') as f:
        print >>f, json.dumps(entry)

@app.get('/entries')
def get_entries():
    return json.dumps({'entries': entries})

bottle.run(app, host='', port=9500, debug=True)


==> refdb/web/otl.py <==
#!/usr/bin/env python

"""
Takes an URL or keywords and outputs the header for notes.otl.
"""

import re, sys, codecs
from util import *

if len(sys.argv) < 2:
    print 'Usage: <query (URL or keywords)>'
    sys.exit(1)

m = re.match('(\s*)(.+)', sys.argv[1])
prefix, query = m.group(1), m.group(2)
prefix = prefix[:-1]  # Remove last indent

result = lookup_query(query)
sys.stdout = codecs.getwriter('utf8')(sys.stdout)
print '%s%s, %s: %s' % (prefix, '/'.join(result['authors']), result['year'], result['title'])
print '%s\t%s' % (prefix, result['pdf_url'])


==> refdb/web/static/info.js <==
$(function () {
  var inputBox = $('#inputBox');
  var resultsBox = $('#resultsBox');

  // Input: '#a=b'
  // Output: {'a': 'b'}
  parseUrlParams = function(href) {
    var params = {};
    var items = href.split(/[#&]/);
    for (var i = 1; i < items.length; i++) {
      var pair = items[i].split(/=/);
      params[pair[0]] = decodeURIComponent(pair[1]);
    }
    return params;
  }

  // Input: {'a': 'b'}
  // Output: '#a=b'
  serializeUrlParams = function(params) {
    var str = '';
    var first = true;
    for (var name in params) {
      if (params[name] == null) continue;
      str += (first ? '#' : '&') + name + '=' + encodeURIComponent(params[name]);
      first = false;
    }
    return str;
  }

  // Fill out the form
  var params = parseUrlParams(window.location.hash);
  if (params.q) {
    inputBox.val(params.q);
    submit();
  }

  function submit() {
    var query = inputBox.val();
    window.location.hash = serializeUrlParams({q: query});

    $.getJSON('/info', {query: query}, function (response) {
      if (response.error) {
        alert(response.error);
        return;
      }

      function last(l) { return l[l.length - 1]; }

      resultsBox.empty();

      // Full title
      var description =
        response.title + ' [' + response.authors.join(', ') + '; ' + response.year + ']';
      var link = $('<a>').attr('href', response.pdf_url).append(description);
      resultsBox.append($('<div>').addClass('item').append(link));

      // Simple citation
      var description =
        '[' + response.authors.map(function (author) { return last(author.split(' ')); }).join('/') +
        ' ' + response.year + ']';
      var link = $('<a>').attr('href', response.pdf_url).append(description);
      resultsBox.append($('<div>').addClass('item').append(link));

      // HTML link
      var link = $('<a>').attr('href', response.html_url).append('[HTML]');
      resultsBox.append($('<div>').addClass('item').append(link));

      // Save
      var link = $('<button>').append('Save entry').click(function () {
        $.ajax({
          type: 'POST',
          url: '/entries',
          data: JSON.stringify({entry: response}),
          dataType: 'json',
          contentType: 'application/json',
          processData: false,
          success: function (response) {
            console.log('ADD ENTRY RESPONSE', response);
            if (response.error) {
              alert(response.error);
              return;
            }
          },
        });
      });
      resultsBox.append($('<div>').addClass('item').append(link));

      // refdb
      function str(x) { return '\'' + x + '\''; }
      function call(f, args) { return '  ' + f + '(' + args.join(', ') + '),'; }
      var refdb = $('<textarea>').attr('cols', 100).attr('rows', 7);

      var words = response.title.toLowerCase().split(' ');
      var i = 0;
      while (['a', 'an', 'the'].indexOf(words[i]) != -1)
        i++;
      var citation = last(response.authors[0].split(' ')).toLowerCase() + response.year + words[i];
      var lines = [
        'entry!(' + str(citation) + ',',
        call('author', [str(response.authors.join(' and '))]),
        call('title', [str(response.title)]),
        call(response.venue, response.number ? [response.year, str(response.number)] : [response.year]),
        call('url', [str(response.pdf_url)]),
        'nil)',
      ];
      refdb.append(lines.join('\n'));
      var note = $('<div>').append('Add this block to <a href="https://github.com/percyliang/refdb">refdb</a>.  Check that it is correct first (especially the venue)!');
      resultsBox.append($('<div>').addClass('item').append(note).append(refdb));
    });
  }

  inputBox.keypress(function (e) {
    if (e.which === 13)
      submit();
  });
  $('#goButton').click(submit);
});


==> refdb/web/static/list.js <==
$(function () {
  var entriesBox = $('#entriesBox');
  $.getJSON('/entries', {}, function (response) {
    if (response.error) {
      alert(response.error);
      return;
    }
    var entries = response.entries;
    for (var i = entries.length - 1; i >= 0; i--) {
      var entry = entries[i];
      var description =
        entry.title + ' [' + entry.authors.join(', ') + '; ' + entry.year + ']';
      var link = $('<a>').attr('href', entry.pdf_url).append(description);
      entriesBox.append($('<div>').append(link));
    }
  });
});


==> refdb/web/util.py <==
import os
import re
import sys
import urllib
import urllib2

def get_var_path(filename):
    return os.path.join(os.path.dirname(os.path.realpath(__file__)), 'var', filename)

if not os.path.exists(get_var_path('')):
    os.mkdir(get_var_path(''))

CACHE_PATH = get_var_path('url.cache')

def read_url(url):
    if not os.path.exists(CACHE_PATH):
        os.mkdir(CACHE_PATH)
    cached_path = os.path.join(CACHE_PATH, re.sub('[^\w-]', '.', url))
    if os.path.exists(cached_path):
        with open(cached_path) as f:
            data = f.read()
    else:
        #print >>sys.stderr, 'REQUEST', url
        f = urllib2.urlopen(url)
        data = f.read()
        with open(cached_path, 'w') as f:
            f.write(data)
    return data

def read_url_lines(url):
    return read_url(url).strip().split('\n')

def unquote(s):
    while True:
        m = re.match('(.*)&#x([^;]+);(.*)', s)
        if not m:
            break
        s = m.group(1) + unichr(int(m.group(2), 16)) + m.group(3)
    s = s.replace('&quot;', '"')
    return s

def normalize_author(s):
    if ', ' in s:
        last_name, first_name = s.split(', ')
        return first_name + ' ' + last_name
    return s

def lookup_query(query):
    if query.startswith('http'):
        return inspect_link(query)
    else:
        return search_keywords(query)

def inspect_link(url):
    title = None
    authors = []
    year = None
    html_url = None
    pdf_url = None
    venue = None
    number = None

    m = re.search(r'arxiv.org\/...\/(\d+\.\d+)(v\d)?(\.pdf)?$', url)
    if m:
        url = 'https://arxiv.org/abs/' + m.group(1)
        venue = 'arxiv'
        number = m.group(1)
    m = re.search(r'jmlr.org\/.*\.pdf', url)
    if m:
        url = url.replace('.pdf', '.html')
    m = re.search(r'mlr.press\/.*\.pdf', url)
    if m:
        url = url.replace('.pdf', '.html')
    m = re.search('papers.nips.cc\/.*\.pdf', url)
    if m:
        url = url.replace('.pdf', '')
        venue = 'nips'
    html_url = url

    if 'aclweb.org' in url:
        if not url.endswith('.pdf'):
            url += '.pdf'
        pdf_url = url
        url = url.replace('.pdf', '.bib')
        if 'anthology/P/' in url:
            venue = 'acl'
        elif 'anthology/E/' in url:
            venue = 'eacl'
        elif 'anthology/N/' in url:
            venue = 'naacl'
        elif 'anthology/D/' in url:
            venue = 'emnlp'
        for line in read_url_lines(url):
            m = re.search('^\s*(\w+)\s*=\s*{(.*)}', line)
            if not m:
                continue
            key, value = m.group(1), m.group(2)
            if key == 'author':
                authors = map(normalize_author, re.split('\s+and\s+', value))
            elif key == 'title':
                title = value
            elif key == 'year':
                year = value
    else:
        for line in read_url_lines(url):
            m = re.search('citation_conference_title.*content="(.+)"', line)
            if m:
                venue = m.group(1)
                if 'International Conference on Machine Learning' in venue:
                    venue = 'icml'
                if 'Neural Information Processing Systems' in venue:
                    venue = 'nips'
            m = re.search('citation_title.*content="(.+)"', line)
            if m:
                title = m.group(1)
            m = re.search('citation_author.*content="(.+)"', line)
            if m:
                authors.append(normalize_author(unquote(m.group(1))))
            m = re.search('citation_date.*content="(.+)"', line) or \
                re.search('citation_publication_date.*content="(.+)"', line)
            if m:
                year = m.group(1).split('/')[0]
            m = re.search('citation_pdf_url.*content="(.+)"', line)
            if m:
                pdf_url = m.group(1)
                if not pdf_url.startswith('http'):
                    pdf_url = os.path.dirname(url) + '/' + pdf_url
                if not pdf_url.endswith('.pdf'):
                    pdf_url += '.pdf'

    return {
        'authors': authors,
        'year': year,
        'title': title,
        'html_url': html_url,
        'pdf_url': pdf_url,
        'venue': venue,
        'number': number,
    }

def search_keywords(query):
    # Search on Semantic Scholar, get the first result.
    url = 'https://www.semanticscholar.org/search?' + urllib.urlencode({'q': query})
    response = read_url(url)
    m = re.search('href="(/paper/[^"]+)"', response)
    if not m:
        return {'error': 'Can\'t find paper link'}

    # Get information about the first result.
    html_url = url = 'https://www.semanticscholar.org' + m.group(1)
    response = read_url(url)

    pdf_url = None
    m = re.search('"url":"([^"]+)"', response)
    if m:
        pdf_url = m.group(1)

    year = None
    m = re.search('"year":{"text":"([^"]+)"', response)
    if m:
        year = m.group(1)

    title = None
    m = re.search('"title":{"text":"([^"]+)"', response)
    if m:
        title = m.group(1)

    venue = None
    m = re.search('"venue":{"text":"([^"]+)"', response)
    if m:
        venue = m.group(1).lower()

    authors = []
    while True:
        m = re.search('"@type":"Person","name":"([^"]+)"(.*)', response)
        if not m:
            break
        authors.append(m.group(1))
        response = m.group(2)

    return {
        'year': year,
        'authors': authors,
        'title': title,
        'pdf_url': pdf_url,
        'html_url': html_url,
        'venue': venue,
    }

